Performance Analysis of m-retry BEB based DCF under Unsaturated Traffic Condition

The IEEE 802.11 standard offers a cheap and promising solution for small scale wireless networks. Due to the self configuring nature, WLANs do not require large scale infrastructure deployment, and are scalable and easily maintainable which incited its popularity in both literature and industry. In real environment, these networks operate mostly under unsaturated condition. We investigate performance of such a network with m-retry limit BEB based DCF. We consider imperfect channel with provision for power capture. Our method employs a Markov model and represents the most common performance measures in terms of network parameters making the model and mathematical analysis useful in network design and planning. We also explore the effects of packet error, network size, initial contention window, and retry limit on overall performance of WLANs.

==> byLambda4/A1.m <==
%function unsat
	clc; clear; format long;

	%Config: X inputs
	xM = [1 10:10:100];
	xName = 'W';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		W = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	
T1=throughputM;
D1=delayM;
	p_E = 0.3;
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		W = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
T2=throughputM;
D2=delayM;

	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'YTick',[5e+005 6e+005 7e+005 8e+005 9e+005],...
		'YColor',[0 0 0],'FontSize',25,'FontWeight','bold','Position',[0.13 0.11 0.775 0.8150000000000001]);
	xlim([1 100]);
	ylim([5e+005 9.5e+005]);
	box('on');
	hold('all');
	plot(xM,T1,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','o',...
		'LineStyle','-',...
		'DisplayName','\psi,p_E=0',...
		'Color',[0 0 0],'LineWidth',3);
	plot(xM,T2,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','o',...
		'LineStyle',':',...
		'DisplayName','\psi,p_E=0.3',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('Throughput, \psi (bps)','Color',[0 0 0],'FontSize',25,'FontWeight','bold');
	xlabel('Initial contention window, W','FontSize',25,'FontWeight','bold');

	axes2 = axes('Parent',figure1,'YTickLabel',{'0.1','0.03','0.05','0.07', '0.9'},...
		'YTick',[0.03 0.05 0.07 0.09],...
		'YAxisLocation','right',...
		'YColor',[0 0 0],...
		'ColorOrder',[0 0.5 0;1 0 0;0 0.75 0.75;0.75 0 0.75;0.75 0.75 0;0.25 0.25 0.25;0 0 1],...
		'Color','none','FontSize',25,'FontWeight','bold','Position',[0.13 0.11 0.775 0.8150000000000001]);
	xlim([1 100]);
	ylim([0.01 0.1]);
	hold('all');
	% Create plot
	plot(xM,D1,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','square',...
		'LineStyle','-',...
		'DisplayName','d_C,p_E=0',...
		'Color',[0 0 0],'LineWidth',3);
	plot(xM,D2,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','square',...
		'LineStyle',':',...
		'DisplayName','d_C,p_E=0.3',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('Channel access delay, d_C (sec)','VerticalAlignment','cap','Color',[0 0 0],'FontSize',25,'FontWeight','bold');

	% Create legend
	legend1 = legend(axes1,'show');
	set(legend1,'Location','East');

	% Create legend
	legend2 = legend(axes2,'show');
	set(legend2,'Location','SouthEast','Color',[1 1 1]);
	
%end


==> byLambda4/A2.m <==
%function unsat
	clc; clear; format long;

	%Config: X inputs
	xM = [0:0.05:1];
	xName = 'p_E';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 5;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		p_E = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	
T1=throughputM;
D1=delayM;
lambda = 10;
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		p_E = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
T2=throughputM;
D2=delayM;

	%Plot the data
	%[AX,H1,H2] = plotyy(xM, throughputM, xM, delayM);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	%plot(xM,throughputM);
	%plot(xM,pM,'Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,tauM,'Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,p_QM,'Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_NM,'Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_QM,'Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);legend('p', '\tau', 'p_Q', 'e_N', 'e_Q');ylim([-0.1 1.1]);xlim([min(xM) max(xM)]);xlabel(xName);
	
%end


==> byLambda4/A2A.m <==
%function unsat
	clc; clear; format long;
	%figure (); box ('on'); hold ('all'); grid ('on');

	%Config: X inputs
	xM = [0:0.05 1];
	xName = 'p_E';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 100;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		
		x = xM(xI);
		
		p_E = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	%Plot the data
	%[AX,H1,H2] = plotyy(xM, throughputM, xM, delayM);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	plot(xM,throughputM);
	%plot(xM,pM,'Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,tauM,'Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,p_QM,'Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_NM,'Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_QM,'Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);legend('p', '\tau', 'p_Q', 'e_N', 'e_Q');ylim([-0.1 1.1]);xlim([min(xM) max(xM)]);xlabel(xName);
	
%end


==> byLambda4/A3.m <==
function unsat
	clc; clear; format long;

	%Config: X inputs
	xM = [0:1:10];
	xName = 'm';
	
	%Config: General
	n = 10;
	p_E = 0.3;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		m = x;
		if mp > m;
			mp = m;
		end;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	
T1=throughputM;
D1=delayM;
p_E = 0.6;
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		m = x;
		if mp > m;
			mp = m;
		end;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
T2=throughputM;
D2=delayM;

	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,...%'YTick',[5e+005 6e+005 7e+005 8e+005 9e+005],...
		'YColor',[0 0 0],'FontSize',16);
%	xlim([1 10]);
%	ylim([5e+005 9.5e+005]);
	box('on');
	hold('all');
	plot(xM,T1,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','o',...
		'LineStyle','-',...
		'DisplayName','\psi,p_E=0.3',...
		'Color',[0 0 0],'LineWidth',3);
	plot(xM,T2,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','o',...
		'LineStyle',':',...
		'DisplayName','\psi,p_E=0.6',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('\psi','Color',[0 0 0]);
	xlabel('m');

	axes2 = axes('Parent',figure1,...%'YTickLabel',{'0.1','0.03','0.05','0.07', '0.9'},...
		'YTick',[0.03 0.05 0.07 0.09],...
		'YAxisLocation','right',...
		'YColor',[0 0.5 0],...
		'ColorOrder',[0 0.5 0;1 0 0;0 0.75 0.75;0.75 0 0.75;0.75 0.75 0;0.25 0.25 0.25;0 0 1],...
		'Color','none','FontSize',16);
%	xlim([1 10]);
%	ylim([0.01 0.1]);
	hold('all');
	% Create plot
	plot(xM,D1,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','square',...
		'LineStyle','-',...
		'DisplayName','d_C,p_E=0.3',...
		'Color',[0 0 0],'LineWidth',3);
	plot(xM,D2,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','square',...
		'LineStyle',':',...
		'DisplayName','d_C,p_E=0.6',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('d_C','VerticalAlignment','cap','Color',[0 0 0]);
	% Create legend
	legend1 = legend(axes1,'show');
	set(legend1,'Location','SouthEast');

	% Create legend
	legend2 = legend(axes2,'show');
	set(legend2,'Location','SouthEast','Color',[1 1 1]);


	%Plot the data
	%[AX,H1,H2] = plotyy(xM, throughputM, xM, delayM);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	%plot(xM,throughputM);
	%plot(xM,pM,'Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,tauM,'Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,p_QM,'Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_NM,'Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_QM,'Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);legend('p', '\tau', 'p_Q', 'e_N', 'e_Q');ylim([-0.1 1.1]);xlim([min(xM) max(xM)]);xlabel(xName);
	
end


==> byLambda4/A3A.m <==
%function unsat
	clc; clear; format long;

	%Config: X inputs
	xM = [0:1:10];
	xName = 'm';
	
	%Config: General
	n = 10;
	p_E = 0.3;
	l_Q = 50;
	lambda = 10;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		
		x = xM(xI);
		
		m = x;
		if mp > m;
			mp = m;
		end;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
T1=throughputM;
D1=delayM;

p_E=0.6;
	%Calc
	for xI = 1:1:length(xM);
		
		x = xM(xI);
		
		m = x;
		if mp > m;
			mp = m;
		end;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
T2=throughputM;
D2=delayM;

	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,...
		'YColor',[0 0 0],'FontSize',25,'FontWeight','bold','Position',[0.13 0.11 0.715 0.8150000000000001]);
%	xlim([1 100]);
%	ylim([5e+005 9.5e+005]);
	box('on');
	hold('all');
	plot(xM,T1,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','o',...
		'LineStyle','-',...
		'DisplayName','\psi,p_E=0',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('Throughput, \psi','Color',[0 0 0],'FontSize',25,'FontWeight','bold');
	xlabel('Retry limit, m','FontSize',25,'FontWeight','bold');

	axes2 = axes('Parent',figure1,...
		'YTick',[0.06685 0.06695 0.06705 0.06715 0.06725  0.06735],...
		'YAxisLocation','right',...
		'YColor',[0 0 0],...
		'ColorOrder',[0 0.5 0;1 0 0;0 0.75 0.75;0.75 0 0.75;0.75 0.75 0;0.25 0.25 0.25;0 0 1],...
		'Color','none','FontSize',25,'FontWeight','bold','Position',[0.13 0.11 0.715 0.8150000000000001]);
%	xlim([1 100]);
%	ylim([0.01 0.1]);
	hold('all');
	% Create plot
	plot(xM,D1,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','square',...
		'LineStyle','-',...
		'DisplayName','d_C,p_E=0',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('Channel access delay, d_C (sec)','VerticalAlignment','cap','Color',[0 0 0],'FontSize',25,'FontWeight','bold');

	% Create legend
	legend1 = legend(axes1,'show');
	set(legend1,'Location','SouthEast');

	% Create legend
	legend2 = legend(axes2,'show');
	set(legend2,'Location','SouthEast','Color',[1 1 1]);

	%Plot the data
	%[AX,H1,H2] = plotyy(xM, throughputM, xM, delayM);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	%plot(xM,pM,'Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,tauM,'Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,p_QM,'Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_NM,'Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_QM,'Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);legend('p', '\tau', 'p_Q', 'e_N', 'e_Q');ylim([-0.1 1.1]);xlim([min(xM) max(xM)]);xlabel(xName);
%	[AX,H1,H2] = plotyy(xM, T1, xM, D1);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	%[AX,H1,H2] = plotyy(xM, T2, xM, D2);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
%end


==> byLambda4/A4A.m <==
%function unsat
	clc; clear; format long;

	%Config: X inputs
	xM = [1:1:14];
	xName = 'n';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 2;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		
		x = xM(xI);
		
		n = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
T1=throughputM;
D1=delayM;

lambda=6;
	%Calc
	for xI = 1:1:length(xM);
		
		x = xM(xI);
		
		n = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
T2=throughputM;
D2=delayM;

	%Plot the data
	%[AX,H1,H2] = plotyy(xM, throughputM, xM, delayM);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	%plot(xM,pM,'Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,tauM,'Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,p_QM,'Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_NM,'Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_QM,'Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);legend('p', '\tau', 'p_Q', 'e_N', 'e_Q');ylim([-0.1 1.1]);xlim([min(xM) max(xM)]);xlabel(xName);
	%[AX,H1,H2] = plotyy(xM, T1, xM, D1);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	%[AX,H1,H2] = plotyy(xM, T2, xM, D2);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'YTick',[5e+005 6e+005 7e+005 8e+005 9e+005],...
		'YColor',[0 0 0],'FontSize',25,'FontWeight','bold','Position',[0.13 0.11 0.715 0.8150000000000001]);
	xlim([1 14]);
	box('on');
	hold('all');
	plot(xM,T1,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','o',...
		'LineStyle','-',...
		'DisplayName','\psi,\lambda=2',...
		'Color',[0 0 0],'LineWidth',3);
	plot(xM,T2,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','o',...
		'LineStyle',':',...
		'DisplayName','\psi,\lambda=6',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('Throughput, psi (bps)\psi','Color',[0 0 0],'FontSize',25,'FontWeight','bold');
	xlabel('Number of stations, n','FontSize',25,'FontWeight','bold');

	axes2 = axes('Parent',figure1,'YTickLabel',{'0.1','0.03','0.05','0.07', '0.9'},...
		'YTick',[0.03 0.05 0.07 0.09],...
		'YAxisLocation','right',...
		'YColor',[0 0 0],...
		'ColorOrder',[0 0.5 0;1 0 0;0 0.75 0.75;0.75 0 0.75;0.75 0.75 0;0.25 0.25 0.25;0 0 1],...
		'Color','none','FontSize',25,'FontWeight','bold','Position',[0.13 0.11 0.715 0.8150000000000001]);
	xlim([1 14]);
	hold('all');
	plot(xM,D1,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','square',...
		'LineStyle','-',...
		'DisplayName','d_C,\lambda=2',...
		'Color',[0 0 0],'LineWidth',3);
	plot(xM,D2,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],'MarkerSize',12,...
		'Marker','square',...
		'LineStyle',':',...
		'DisplayName','d_C,\lambda=6',...
		'Color',[0 0 0],'LineWidth',3);
	ylabel('Channel access delay, d_C (sec)','VerticalAlignment','cap','Color',[0 0 0],'FontSize',25,'FontWeight','bold');
	% Create legend
	legend1 = legend(axes1,'show');
	set(legend1,'Location','East');

	% Create legend
	legend2 = legend(axes2,'show');
	set(legend2,'Location','SouthEast','Color',[1 1 1]);
	

%end


==> byLambda4/B1.m <==
%function unsat
	clc; clear; format long;
	%Config: X inputs
	xM = [1 10:10:100];
	xName = '\lambda';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		lambda = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = (1-((1-tau)^(n-1)))/p_B;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = pM(xI)^(m+1);%e_N;
		e_QM(xI) = e_Q;

	end;
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'FontSize',25,'FontWeight','bold','YColor',[0 0 0]);
	box('on');
	hold('all');
	plot(xM,pM,'DisplayName','p_C','Marker','o','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,tauM,'DisplayName','\tau','Marker','s','LineStyle','--','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,p_QM,'DisplayName','p_Q','Marker','^','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,e_NM,'DisplayName','e_N','Marker','d','LineStyle','--','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,e_QM,'DisplayName','e_Q','Marker','p','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	ylim([0 1]);xlim([min(xM) max(xM)]);xlabel(xName,'FontSize',25,'FontWeight','bold');legend(axes1,'show');
	saveas(figure1,'B1','fig');saveas(figure1,'B1','eps');
%end


==> byLambda4/B2.m <==
%function unsat
	clc; clear; format long;
	%Config: X inputs
	xM = [1:1:14];
	xName = 'n';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		n = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = (1-((1-tau)^(n-1)));%/p_B;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'FontSize',14);
	box('on');
	hold('all');
	plot(xM,pM,'DisplayName','p_C','Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,tauM,'DisplayName','\tau','Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,p_QM,'DisplayName','p_Q','Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_NM,'DisplayName','e_N','Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_QM,'DisplayName','e_Q','Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	ylim([0 1]);xlim([min(xM) max(xM)]);xlabel(xName,'FontSize',14);legend(axes1,'show');
	saveas(figure1,'B2','fig');saveas(figure1,'B2','eps');
%end


==> byLambda4/B3.m <==
%function unsat
	clc; clear; format long;
	%Config: X inputs
	xM = [0:100:500 1000:1000:5000];
	xName = 'l_D';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		l_D = x;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = (1-((1-tau)^(n-1)));%/p_B;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'FontSize',14);
	box('on');
	hold('all');
	plot(xM,pM,'DisplayName','p_C','Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,tauM,'DisplayName','\tau','Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,p_QM,'DisplayName','p_Q','Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_NM,'DisplayName','e_N','Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_QM,'DisplayName','e_Q','Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	ylim([0 1]);xlim([min(xM) max(xM)]);xlabel(xName,'FontSize',14);legend(axes1,'show');
	saveas(figure1,'B3','fig');saveas(figure1,'B3','eps');
%end


==> byLambda4/B4.m <==
%function unsat
	clc; clear; format long;
	%Config: X inputs
	xM = [1 10:10:100];
	xName = 'W';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		W = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = (1-((1-tau)^(n-1)))/p_B;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = pM(xI)^(m+1);%e_N;
		e_QM(xI) = e_Q;

	end;
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'FontSize',25,'FontWeight','bold','YColor',[0 0 0]);
	box('on');
	hold('all');
	plot(xM,pM,'DisplayName','p_C','Marker','o','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,tauM,'DisplayName','\tau','Marker','s','LineStyle','--','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,p_QM,'DisplayName','p_Q','Marker','^','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,e_NM,'DisplayName','e_N','Marker','d','LineStyle','--','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,e_QM,'DisplayName','e_Q','Marker','p','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	ylim([0 1]);xlim([min(xM) max(xM)]);xlabel(xName,'FontSize',25,'FontWeight','bold');legend(axes1,'show');
%end


==> byLambda4/B5.m <==
%function unsat
	clc; clear; format long;
	%Config: X inputs
	xM = [0:0.1:1];
	xName = 'p_E';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		p_E = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = (1-((1-tau)^(n-1)));%/p_B;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'FontSize',14);
	box('on');
	hold('all');
	plot(xM,pM,'DisplayName','p_C','Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,tauM,'DisplayName','\tau','Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,p_QM,'DisplayName','p_Q','Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_NM,'DisplayName','e_N','Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_QM,'DisplayName','e_Q','Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	ylim([0 1]);xlim([min(xM) max(xM)]);xlabel(xName,'FontSize',14);legend(axes1,'show');
	saveas(figure1,'B5','fig');saveas(figure1,'B5','eps');
%end


==> byLambda4/B6.m <==
%function unsat
	clc; clear; format long;
	%Config: X inputs
	xM = [0:1:10 20:10:50];
	xName = 'z(d_B)';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		z_dB = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = (1-((1-tau)^(n-1)));%/p_B;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'FontSize',14);
	box('on');
	hold('all');
	plot(xM,pM,'DisplayName','p_C','Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,tauM,'DisplayName','\tau','Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,p_QM,'DisplayName','p_Q','Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_NM,'DisplayName','e_N','Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	plot(xM,e_QM,'DisplayName','e_Q','Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);
	ylim([0 1]);xlim([min(xM) max(xM)]);xlabel(xName,'FontSize',14);legend(axes1,'show');
	saveas(figure1,'B6','fig');saveas(figure1,'B6','eps');
%end


==> byLambda4/B7.m <==
%function unsat
	clc; clear; format long;
	%Config: X inputs
	xM = [1:1:10];
	xName = 'm';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 20;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		x = xM(xI);
		
		m = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = (1-((1-tau)^(n-1)))/p_B;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = pM(xI)^(m+1);%e_N;
		e_QM(xI) = e_Q;

	end;
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68]);
	axes1 = axes('Parent',figure1,'YColor',[0 0 0],'FontSize',25,'FontWeight','bold');
	box('on');
	hold('all');
	plot(xM,pM,'DisplayName','p_C','Marker','o','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,tauM,'DisplayName','\tau','Marker','s','LineStyle','--','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,p_QM,'DisplayName','p_Q','Marker','^','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,e_NM,'DisplayName','e_N','Marker','d','LineStyle','--','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	plot(xM,e_QM,'DisplayName','e_Q','Marker','p','LineStyle','-','LineWidth',3,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',12);
	ylim([0 1]);xlim([min(xM) max(xM)]);xlabel(xName,'FontSize',25,'FontWeight','bold');legend(axes1,'show');
%end


==> byLambda4/NonlinearSystem.m <==
function Fout = NonlinearSystem (Fin, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q)
	
	p = Fin (1);
	
	tau = Fin (2);

	p_B = 1-(1-tau)^n;
    
    p_C = (1-(1-tau)^(n-1))/p_B;
    
    p_C1 = n*tau*((1-tau)^(n-1))/p_B;
    
    s = 11;
    g = 2/3/s;
    
    z = 10^(z_dB/10);
    
    p_P = 0;
    for i=1:1:(n-1);
        p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
    end;
    p_P = p_P / p_B;
    
    p_R = p_C1 + p_P;
    
    p_S = p_R * (1-p_E);
    
    t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
    
    n_Slot =0;
    for i=0:1:m;
        W_i = 2^i * W;
        if i > mp;
            W_i = 2^mp * W;
        end;
        n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));        
    end;

	d_C = n_Slot * t_Slot;
    
    p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
    
    p_new = (p_C-p_P) + p_E - (p_C-p_P)*p_E;%1 - p_S;%p_E + ((1 - (1 - tau) ^ (n - 1)) - p_B) - ((1 - (1 - tau) ^ (n - 1)) - p_P) * p_E;
	tau_new = (2*p_Q*(1-2*p)*(1-p^(m+1))*(1-p_B))/(p_Q*W*(1-p)*(1-(2*p)^(mp+1))+p_Q*(1-2*p)*(1-p^(mp+1))+p_Q*(p^(mp+1))*(1-2*p)*(2^mp*W+1)*(1-p^(m-mp))+2*(1-p)*(1-2*p)*(1-p_Q)*(1-p^m)*(1-p_B)+2*p^m*(1-p)*(1-2*p)*(1-p_Q)*(1-p_B));
	
	Fout(1) = p_B*p_new - p;
	Fout(2) = tau_new - tau;
end


==> byLambda4/gray.m <==
function createfigure(X1, YMatrix1, YMatrix2)
	%CREATEFIGURE(X1,YMATRIX1,YMATRIX2)
	%  X1:  vector of x data
	%  YMATRIX1:  matrix of y data
	%  YMATRIX2:  matrix of y data

	%  Auto-generated by MATLAB on 11-Feb-2009 14:25:18

	% Create figure
	figure1 = figure('PaperType','a4letter','PaperSize',[20.98 29.68],...
		'Colormap',[0 0 0;0.01587 0.01587 0.01587;0.03175 0.03175 0.03175;0.04762 0.04762 0.04762;0.06349 0.06349 0.06349;0.07937 0.07937 0.07937;0.09524 0.09524 0.09524;0.1111 0.1111 0.1111;0.127 0.127 0.127;0.1429 0.1429 0.1429;0.1587 0.1587 0.1587;0.1746 0.1746 0.1746;0.1905 0.1905 0.1905;0.2063 0.2063 0.2063;0.2222 0.2222 0.2222;0.2381 0.2381 0.2381;0.254 0.254 0.254;0.2698 0.2698 0.2698;0.2857 0.2857 0.2857;0.3016 0.3016 0.3016;0.3175 0.3175 0.3175;0.3333 0.3333 0.3333;0.3492 0.3492 0.3492;0.3651 0.3651 0.3651;0.381 0.381 0.381;0.3968 0.3968 0.3968;0.4127 0.4127 0.4127;0.4286 0.4286 0.4286;0.4444 0.4444 0.4444;0.4603 0.4603 0.4603;0.4762 0.4762 0.4762;0.4921 0.4921 0.4921;0.5079 0.5079 0.5079;0.5238 0.5238 0.5238;0.5397 0.5397 0.5397;0.5556 0.5556 0.5556;0.5714 0.5714 0.5714;0.5873 0.5873 0.5873;0.6032 0.6032 0.6032;0.619 0.619 0.619;0.6349 0.6349 0.6349;0.6508 0.6508 0.6508;0.6667 0.6667 0.6667;0.6825 0.6825 0.6825;0.6984 0.6984 0.6984;0.7143 0.7143 0.7143;0.7302 0.7302 0.7302;0.746 0.746 0.746;0.7619 0.7619 0.7619;0.7778 0.7778 0.7778;0.7937 0.7937 0.7937;0.8095 0.8095 0.8095;0.8254 0.8254 0.8254;0.8413 0.8413 0.8413;0.8571 0.8571 0.8571;0.873 0.873 0.873;0.8889 0.8889 0.8889;0.9048 0.9048 0.9048;0.9206 0.9206 0.9206;0.9365 0.9365 0.9365;0.9524 0.9524 0.9524;0.9683 0.9683 0.9683;0.9841 0.9841 0.9841;1 1 1]);

	% Create axes
	axes1 = axes('Parent',figure1,'YTick',[5e+005 6e+005 7e+005 8e+005 9e+005],...
		'FontSize',16);
	% Uncomment the following line to preserve the X-limits of the axes
	% xlim([1 100]);
	% Uncomment the following line to preserve the Y-limits of the axes
	% ylim([5e+005 9.5e+005]);
	box('on');
	hold('all');

	% Create multiple lines using matrix input to plot
	plot1 = plot(X1,YMatrix1,'Parent',axes1,'MarkerFaceColor',[0.502 0.502 0.502],...
		'MarkerSize',12,...
		'Marker','o',...
		'LineWidth',2,...
		'Color',[0 0 0]);
	set(plot1(1),'DisplayName','\psi,p_E=0');
	set(plot1(2),'LineStyle',':','DisplayName','\psi,p_E=0.3');

	% Create ylabel
	ylabel('\psi','FontSize',16);

	% Create xlabel
	xlabel('W','FontSize',16);

	% Create axes
	axes2 = axes('Parent',figure1,'YTickLabel',{'0.1','0.03','0.05','0.07','0.9'},...
		'YTick',[0.03 0.05 0.07 0.09],...
		'YAxisLocation','right',...
		'FontSize',16,...
		'ColorOrder',[0 0.5 0;1 0 0;0 0.75 0.75;0.75 0 0.75;0.75 0.75 0;0.25 0.25 0.25;0 0 1],...
		'Color','none',...
		'CLim',[0 1]);
	% Uncomment the following line to preserve the X-limits of the axes
	% xlim([1 100]);
	% Uncomment the following line to preserve the Y-limits of the axes
	% ylim([0.01 0.1]);
	hold('all');

	% Create multiple lines using matrix input to plot
	plot2 = plot(X1,YMatrix2,'Parent',axes2,'MarkerFaceColor',[0.502 0.502 0.502],...
		'MarkerSize',12,...
		'Marker','square',...
		'LineWidth',2,...
		'Color',[0 0 0]);
	set(plot2(1),'DisplayName','d_C,p_E=0');
	set(plot2(2),'LineStyle',':','DisplayName','d_C,p_E=0.3');

	% Create ylabel
	ylabel('d_C','VerticalAlignment','cap','FontSize',16);

	% Create legend
	legend1 = legend(axes1,'show');
	set(legend1,'Location','East');

	% Create legend
	legend2 = legend(axes2,'show');
	set(legend2,'Location','SouthEast','Color',[1 1 1]);



==> byLambda4/nCk.m <==
function C = nCk (n, k)
	C = factorial(n)/factorial(k)/factorial(n-k);
end


==> byLambda4/unsat.m <==
%function unsat
	clc; clear; format long;
	figure (); box ('on'); hold ('all'); grid ('on');

	%Config: X inputs
	xM = [1 5:5:50];
	xName = '\lambda';
	
	%Config: General
	n = 10;
	p_E = 0;
	l_Q = 50;
	lambda = 10;
	
	%Config: MAC
	W = 32;
	m = 7;
	mp = 5;
	z_dB = 0;
	RTS_Threshold = 5100;
	t_Sigma = 20E-6;
	t_Sifs = 10E-6;
	t_Delta = 1E-6;
	
	%Config: Payload
	l_D = 1000;
	l_M = 28;
	l_P = 24;
	l_A = 14;
	l_R = 20;
	l_C = 14;
	
	%Config: Tranmission rates
	r_D = 1E6;
	r_B = 1E6;
	r_C = 1E6;
	
	%Preset: Intervals
	t_Difs = t_Sifs + 2 * t_Sigma;
	t_D = l_P * 8 / r_C + (l_D + l_M) * 8 / r_D;
	t_A = l_P * 8 / r_C + l_A * 8 / r_B;
	t_R = l_P * 8 / r_C + l_R * 8 / r_B;
	t_C = l_P * 8 / r_C + l_C * 8 / r_B;
	t_S = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	t_F = t_Difs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
	if l_D > RTS_Threshold;
		t_S = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta + t_Sifs + t_D + t_Delta + t_Sifs + t_A + t_Delta;
		t_F = t_Difs + t_R + t_Delta + t_Sifs + t_C + t_Delta;
	end
	Fin = [0.2 0.2];
	opt = optimset ('fsolve');
	opt = optimset (opt, 'MaxFunEvals', 100000);
	opt = optimset (opt, 'MaxIter', 100000);
	opt = optimset (opt, 'Display', 'Off');

	%Malloc
	throughputM = zeros(1, length(xM));
	delayM = zeros(1, length(xM));
	pM = zeros(1, length(xM));
	tauM = zeros(1, length(xM));
	p_QM = zeros(1, length(xM));
	e_NM = zeros(1, length(xM));
	e_QM = zeros(1, length(xM));
	
	%Calc
	for xI = 1:1:length(xM);
		
		x = xM(xI);
		
		lambda = x;
		
		Fout = fsolve (@NonlinearSystem, Fin, opt, W, m, mp, t_Sigma, t_S, t_F, n, lambda, p_E, z_dB, l_Q);
		
		p = Fout (1);
		
		tau  = Fout(2);
	    
		p_B = 1-(1-tau)^n;
		
		p_C1 = n*tau*((1-tau)^(n-1))/p_B;
	
		s = 11;
		g = 2/3/s;
    
		z = 10^(z_dB/10);
    
		p_P = 0;
		for i=1:1:(n-1);
			p_P = p_P + nCk(n,i+1) * tau^(i+1) * (1-tau)^(n-i-1) * (1+z*g)^(-i);
		end;
		p_P = p_P / p_B;
    
		p_R = p_C1 + p_P;
    
		p_S = p_R * (1-p_E);
    
		t_Slot = (1-p_B)*t_Sigma + p_B*p_S*t_S + p_B*(1-p_S)*t_F;
		
		psi = p_B * p_S * l_D * 8 / t_Slot;
    
		n_Slot =0;
		for i=0:1:m;
			W_i = 2^i * W;
			if i > mp;
				W_i = 2^mp * W;
			end;
			n_Slot = n_Slot + (W_i+1)/(2) * (p^i)/(1-p^(m+1));
		end;

		d_C = n_Slot * t_Slot;
		
		p_Q = (lambda*d_C - (lambda*d_C)^(l_Q+1)) / (1 - (lambda*d_C)^(l_Q+1));
	
		e_N = p^(m+1);
		
		e_Q = 1/(l_Q+1);
		if lambda * d_C ~= 1;
			e_Q = ((lambda*d_C)^l_Q - (lambda*d_C)^(l_Q+1))/(1-(lambda*d_C)^(l_Q+1));
		end;

		pM(xI) = p;
		tauM(xI) = tau;
		delayM(xI) = d_C;
		throughputM(xI) = psi;
		p_QM(xI) = p_Q;
		e_NM(xI) = e_N;
		e_QM(xI) = e_Q;

	end;
	%Plot the data
	[AX,H1,H2] = plotyy(xM, throughputM, xM, delayM);set(get(AX(1),'Ylabel'),'String','\psi');set(H1,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','o','LineStyle','--');	set(get(AX(2),'Ylabel'),'String','d_C'); set(H2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10,'Marker','s','LineStyle',':');legend('d_C','\psi');
	%plot(xM,pM,'Marker','o','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,tauM,'Marker','s','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,p_QM,'Marker','^','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_NM,'Marker','d','LineStyle','--','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);plot(xM,e_QM,'Marker','p','LineStyle','-','LineWidth',2,'MarkerFaceColor',[0.502 0.502 0.502],'Color',[0 0 0],'MarkerSize',10);legend('p', '\tau', 'p_Q', 'e_N', 'e_Q');ylim([-0.1 1.1]);xlim([min(xM) max(xM)]);xlabel(xName);
	
%end

